AI-ready design of realistic 2D materials and interfaces with Mat3ra-2D

Artificial intelligence (AI) and machine learning (ML) models in materials science are predominantly trained on ideal bulk crystals, limiting their transferability to real-world applications where surfaces, interfaces, and defects dominate. We present Mat3ra-2D, an open-source framework for the rapid design of realistic two-dimensional materials and related structures, including slabs and heterogeneous interfaces, with support for disorder and defect-driven complexity. The approach combines: (1) well-defined standards for storing and exchanging materials data with a modular implementation of core concepts and (2) transformation workflows expressed as configuration-builder pipelines that preserve provenance and metadata. We implement typical structure generation tasks, such as constructing orientation-specific slabs or strain-matching interfaces, in reusable Jupyter notebooks that serve as both interactive documentation and templates for reproducible runs. To lower the barrier to adoption, we design the examples to run in any web browser and demonstrate how to incorporate these developments into a web application. Mat3ra-2D enables systematic creation and organization of realistic 2D- and interface-aware datasets for AI/ML-ready applications.

==> data/example_interface.py <==
# Example: Strain-matched interface (Define-Refine-Build workflow)
# Step 1: Define - Create film and substrate slabs
from mat3ra.standata.materials import Materials
from mat3ra.made.material import Material
from mat3ra.made.tools.build.slab import create_slab

bulk_graphene = Material(Materials.get_by_name_first_match("Graphene"))
bulk_nickel = Material(Materials.get_by_name_first_match("Nickel"))

film_slab = create_slab(
    crystal=bulk_graphene,
    miller_indices=(0, 0, 1),
    termination_formula="C",
    number_of_layers=1,
    vacuum=10.0,
)

substrate_slab = create_slab(
    crystal=bulk_nickel,
    miller_indices=(0, 0, 1),
    termination_formula="Ni",
    number_of_layers=2,
    vacuum=10.0,
)

# Step 2: Refine - Find commensurate matches using ZSL analyzer
from mat3ra.made.tools.build.interface import ZSLInterfaceAnalyzer

analyzer = ZSLInterfaceAnalyzer(
    film=film_slab,
    substrate=substrate_slab,
    max_area=50.0, # maximum interface area to consider
)
configurations = analyzer.get_configurations()
# Select best match (ranked by strain and interface area)
strained_film, substrate = configurations[0]

# Step 3: Build - Create interface with selected configuration
from mat3ra.made.tools.build.interface import create_interface

interface = create_interface(
    film_configuration=strained_film,
    substrate_configuration=substrate,
    gap=2.1, # interfacial gap in Angstroms
    vacuum=10.0, # vacuum in Angstroms
    xy_film_shift=[0.0, 0.0], # lateral shift for the film in Angstroms
)




==> data/example_slab.py <==
# Example: Slab construction with termination selection
# Import bulk material from reference data repository
from mat3ra.standata.materials import Materials
from mat3ra.made.material import Material
from mat3ra.made.tools.build.slab import create_slab

# Load bulk SrTiO3 and create a (110) slab with explicit termination
bulk_srtio3 = Material(Materials.get_by_name_first_match("SrTiO3"))
srtio3_slab = create_slab(
    crystal=bulk_srtio3,
    miller_indices=(1, 1, 0),
    number_of_layers=1,
    vacuum=10.0,
    termination_formula="SrTiO"  # Alternative: "O2" for O2-terminated surface
)

